Distributed Parallelization of xPU Stencil Computations in Julia

We present a straightforward approach for distributed parallelization of stencil-based xPU applications on a regular staggered grid, which is instantiated in the package ImplicitGlobalGrid.jl. The approach allows to leverage remote direct memory access and enables close to ideal weak scaling of real-world applications on thousands of GPUs. The communication costs can be easily hidden behind computation.

==> codes/benchmarks/daint_run_all.sh <==
#!/bin/bash

sbatch daint_runme_1.sh
sbatch daint_runme_8.sh
sbatch daint_runme_27.sh
sbatch daint_runme_64.sh
sbatch daint_runme_125.sh
sbatch daint_runme_216.sh
sbatch daint_runme_512.sh
sbatch daint_runme_1000.sh
sbatch daint_runme_2197.sh


==> codes/benchmarks/daint_runme_1.sh <==
#!/bin/bash -l
#SBATCH --job-name="diff3D_1"
#SBATCH --output=diff3D_1.%j.o
#SBATCH --error=diff3D_1.%j.e
#SBATCH --time=00:30:00
#SBATCH --nodes=1
#SBATCH --ntasks-per-node=1
#SBATCH --partition=normal
#SBATCH --constraint=gpu
#SBATCH --account c23

module load daint-gpu
module load Julia/1.7.2-CrayGNU-21.09-cuda
module load cray-hdf5-parallel

export JULIA_HDF5_PATH=$HDF5_ROOT
export JULIA_CUDA_MEMORY_POOL=none

export IGG_CUDAAWARE_MPI=1
export MPICH_RDMA_ENABLED_CUDA=1

scp diff3D.jl daint_submit_pareff.sh $SCRATCH/diff3D

pushd $SCRATCH/diff3D

chmod +x *.sh

srun daint_submit_pareff.sh

scp out_diff3D_pareff* $HOME/diff3D


==> codes/benchmarks/daint_runme_1000.sh <==
#!/bin/bash -l
#SBATCH --job-name="diff3D_1000"
#SBATCH --output=diff3D_1000.%j.o
#SBATCH --error=diff3D_1000.%j.e
#SBATCH --time=00:50:00
#SBATCH --nodes=1000
#SBATCH --ntasks-per-node=1
#SBATCH --partition=normal
#SBATCH --constraint=gpu
#SBATCH --account c23

module load daint-gpu
module load Julia/1.7.2-CrayGNU-21.09-cuda
module load cray-hdf5-parallel

export JULIA_HDF5_PATH=$HDF5_ROOT
export JULIA_CUDA_MEMORY_POOL=none

export IGG_CUDAAWARE_MPI=1
export MPICH_RDMA_ENABLED_CUDA=1

scp diff3D.jl daint_submit_pareff.sh $SCRATCH/diff3D

pushd $SCRATCH/diff3D

chmod +x *.sh

srun daint_submit_pareff.sh

scp out_diff3D_pareff* $HOME/diff3D


==> codes/benchmarks/daint_runme_125.sh <==
#!/bin/bash -l
#SBATCH --job-name="diff3D_125"
#SBATCH --output=diff3D_125.%j.o
#SBATCH --error=diff3D_125.%j.e
#SBATCH --time=00:30:00
#SBATCH --nodes=125
#SBATCH --ntasks-per-node=1
#SBATCH --partition=normal
#SBATCH --constraint=gpu
#SBATCH --account c23

module load daint-gpu
module load Julia/1.7.2-CrayGNU-21.09-cuda
module load cray-hdf5-parallel

export JULIA_HDF5_PATH=$HDF5_ROOT
export JULIA_CUDA_MEMORY_POOL=none

export IGG_CUDAAWARE_MPI=1
export MPICH_RDMA_ENABLED_CUDA=1

scp diff3D.jl daint_submit_pareff.sh $SCRATCH/diff3D

pushd $SCRATCH/diff3D

chmod +x *.sh

srun daint_submit_pareff.sh

scp out_diff3D_pareff* $HOME/diff3D


==> codes/benchmarks/daint_runme_216.sh <==
#!/bin/bash -l
#SBATCH --job-name="diff3D_216"
#SBATCH --output=diff3D_216.%j.o
#SBATCH --error=diff3D_216.%j.e
#SBATCH --time=00:45:00
#SBATCH --nodes=216
#SBATCH --ntasks-per-node=1
#SBATCH --partition=normal
#SBATCH --constraint=gpu
#SBATCH --account c23

module load daint-gpu
module load Julia/1.7.2-CrayGNU-21.09-cuda
module load cray-hdf5-parallel

export JULIA_HDF5_PATH=$HDF5_ROOT
export JULIA_CUDA_MEMORY_POOL=none

export IGG_CUDAAWARE_MPI=1
export MPICH_RDMA_ENABLED_CUDA=1

scp diff3D.jl daint_submit_pareff.sh $SCRATCH/diff3D

pushd $SCRATCH/diff3D

chmod +x *.sh

srun daint_submit_pareff.sh

scp out_diff3D_pareff* $HOME/diff3D


==> codes/benchmarks/daint_runme_2197.sh <==
#!/bin/bash -l
#SBATCH --job-name="diff3D_2197"
#SBATCH --output=diff3D_2197.%j.o
#SBATCH --error=diff3D_2197.%j.e
#SBATCH --time=00:50:00
#SBATCH --nodes=2197
#SBATCH --ntasks-per-node=1
#SBATCH --partition=normal
#SBATCH --constraint=gpu
#SBATCH --account c23

module load daint-gpu
module load Julia/1.7.2-CrayGNU-21.09-cuda
module load cray-hdf5-parallel

export JULIA_HDF5_PATH=$HDF5_ROOT
export JULIA_CUDA_MEMORY_POOL=none

export IGG_CUDAAWARE_MPI=1
export MPICH_RDMA_ENABLED_CUDA=1

scp diff3D.jl daint_submit_pareff.sh $SCRATCH/diff3D

pushd $SCRATCH/diff3D

chmod +x *.sh

srun daint_submit_pareff.sh

scp out_diff3D_pareff* $HOME/diff3D


==> codes/benchmarks/daint_runme_27.sh <==
#!/bin/bash -l
#SBATCH --job-name="diff3D_27"
#SBATCH --output=diff3D_27.%j.o
#SBATCH --error=diff3D_27.%j.e
#SBATCH --time=00:30:00
#SBATCH --nodes=27
#SBATCH --ntasks-per-node=1
#SBATCH --partition=normal
#SBATCH --constraint=gpu
#SBATCH --account c23

module load daint-gpu
module load Julia/1.7.2-CrayGNU-21.09-cuda
module load cray-hdf5-parallel

export JULIA_HDF5_PATH=$HDF5_ROOT
export JULIA_CUDA_MEMORY_POOL=none

export IGG_CUDAAWARE_MPI=1
export MPICH_RDMA_ENABLED_CUDA=1

scp diff3D.jl daint_submit_pareff.sh $SCRATCH/diff3D

pushd $SCRATCH/diff3D

chmod +x *.sh

srun daint_submit_pareff.sh

scp out_diff3D_pareff* $HOME/diff3D


==> codes/benchmarks/daint_runme_512.sh <==
#!/bin/bash -l
#SBATCH --job-name="diff3D_512"
#SBATCH --output=diff3D_512.%j.o
#SBATCH --error=diff3D_512.%j.e
#SBATCH --time=00:50:00
#SBATCH --nodes=512
#SBATCH --ntasks-per-node=1
#SBATCH --partition=normal
#SBATCH --constraint=gpu
#SBATCH --account c23

module load daint-gpu
module load Julia/1.7.2-CrayGNU-21.09-cuda
module load cray-hdf5-parallel

export JULIA_HDF5_PATH=$HDF5_ROOT
export JULIA_CUDA_MEMORY_POOL=none

export IGG_CUDAAWARE_MPI=1
export MPICH_RDMA_ENABLED_CUDA=1

scp diff3D.jl daint_submit_pareff.sh $SCRATCH/diff3D

pushd $SCRATCH/diff3D

chmod +x *.sh

srun daint_submit_pareff.sh

scp out_diff3D_pareff* $HOME/diff3D


==> codes/benchmarks/daint_runme_64.sh <==
#!/bin/bash -l
#SBATCH --job-name="diff3D_64"
#SBATCH --output=diff3D_64.%j.o
#SBATCH --error=diff3D_64.%j.e
#SBATCH --time=00:30:00
#SBATCH --nodes=64
#SBATCH --ntasks-per-node=1
#SBATCH --partition=normal
#SBATCH --constraint=gpu
#SBATCH --account c23

module load daint-gpu
module load Julia/1.7.2-CrayGNU-21.09-cuda
module load cray-hdf5-parallel

export JULIA_HDF5_PATH=$HDF5_ROOT
export JULIA_CUDA_MEMORY_POOL=none

export IGG_CUDAAWARE_MPI=1
export MPICH_RDMA_ENABLED_CUDA=1

scp diff3D.jl daint_submit_pareff.sh $SCRATCH/diff3D

pushd $SCRATCH/diff3D

chmod +x *.sh

srun daint_submit_pareff.sh

scp out_diff3D_pareff* $HOME/diff3D


==> codes/benchmarks/daint_runme_8.sh <==
#!/bin/bash -l
#SBATCH --job-name="diff3D_8"
#SBATCH --output=diff3D_8.%j.o
#SBATCH --error=diff3D_8.%j.e
#SBATCH --time=00:30:00
#SBATCH --nodes=8
#SBATCH --ntasks-per-node=1
#SBATCH --partition=normal
#SBATCH --constraint=gpu
#SBATCH --account c23

module load daint-gpu
module load Julia/1.7.2-CrayGNU-21.09-cuda
module load cray-hdf5-parallel

export JULIA_HDF5_PATH=$HDF5_ROOT
export JULIA_CUDA_MEMORY_POOL=none

export IGG_CUDAAWARE_MPI=1
export MPICH_RDMA_ENABLED_CUDA=1

scp diff3D.jl daint_submit_pareff.sh $SCRATCH/diff3D

pushd $SCRATCH/diff3D

chmod +x *.sh

srun daint_submit_pareff.sh

scp out_diff3D_pareff* $HOME/diff3D


==> codes/benchmarks/daint_submit_pareff.sh <==
#!/bin/bash

RUN="diff3D"

for ie in {1..20}; do

    # RDMA CUDA-aware
    LD_PRELOAD="/usr/lib64/libcuda.so:/usr/local/cuda/lib64/libcudart.so" julia --project --check-bounds=no -O3  "$RUN".jl

    # no RDMA
    # julia --project --check-bounds=no -O3  "$RUN".jl

done


==> codes/benchmarks/diff3D.jl <==
const USE_GPU = true
using ImplicitGlobalGrid
using ParallelStencil
using ParallelStencil.FiniteDifferences3D
@static if USE_GPU
    @init_parallel_stencil(CUDA, Float64, 3);
else
    @init_parallel_stencil(Threads, Float64, 3);
end

@parallel function diffusion3D_step!(T2, T, Ci, lam, dt, _dx, _dy, _dz)
    @inn(T2) = @inn(T) + dt*(lam*@inn(Ci)*(@d2_xi(T)*_dx^2 + @d2_yi(T)*_dy^2 + @d2_zi(T)*_dz^2));
    return
end

function diffusion3D()
# Physics
lam        = 1.0;                                        # Thermal conductivity
c0         = 2.0;                                        # Heat capacity
lx, ly, lz = 1.0, 1.0, 1.0;                              # Length of computational domain in dimension x, y and z

# Numerics
nx, ny, nz = 512, 512, 512;                              # Number of gridpoints in dimensions x, y and z
nt         = 100;                                        # Number of time steps
me, dims, nprocs = init_global_grid(nx, ny, nz);
dx         = lx/(nx_g()-1);                              # Space step in x-dimension
dy         = ly/(ny_g()-1);                              # Space step in y-dimension
dz         = lz/(nz_g()-1);                              # Space step in z-dimension
_dx, _dy, _dz = 1.0/dx, 1.0/dy, 1.0/dz;

# Array initializations
T   = @zeros(nx, ny, nz);
T2  = @zeros(nx, ny, nz);
Ci  = @zeros(nx, ny, nz);

# Initial conditions
Ci .= 1/c0;                                              # 1/Heat capacity
T  .= 1.7;
T2 .= T;                                                 # Assign also T2 to get correct boundary conditions.

GC.enable(false) # uncomment for prof, mtp

# Time loop
dt   = min(dx^2,dy^2,dz^2)/lam/maximum(Ci)/8.1;          # Time step for 3D Heat diffusion
for it = 1:nt
    if (it == 11) tic(); end                             # Start measuring time.
    @hide_communication (16, 4, 2) begin
        @parallel diffusion3D_step!(T2, T, Ci, lam, dt, _dx, _dy, _dz);
        update_halo!(T2);
    end
    T, T2 = T2, T;
end
time_s = toc()

GC.enable(true) # uncomment for prof, mtp

# Performance
A_eff = (2*1+1)*1/1e9*nx*ny*nz*sizeof(Data.Number);      # Effective main memory access per iteration [GB] (Lower bound of required memory access: T has to be read and written: 2 whole-array memaccess; Ci has to be read: : 1 whole-array memaccess)
t_it  = time_s/(nt-10);                                  # Execution time per iteration [s]
T_eff = A_eff/t_it;                                      # Effective memory throughput [GB/s]
if (me==0) println("time_s=$time_s T_eff=$T_eff"); end

if me==0
    open("./out_diff3D_pareff_nordma_$(nprocs).txt","a") do io
        println(io, "$(nprocs) $(nx) $(ny) $(nz) $(nt-10) $(time_s) $(A_eff) $(t_it) $(T_eff)")
    end
end

finalize_global_grid();
end

diffusion3D()


==> codes/diffusion3D_multixpu_hidecomm_clean.jl <==
using ImplicitGlobalGrid
using ParallelStencil
using ParallelStencil.FiniteDifferences3D
@init_parallel_stencil(CUDA, Float64, 3)

@parallel function step!(T2,T,Ci,lam,dt,dx,dy,dz)
    @inn(T2) = @inn(T) + dt*(
        lam*@inn(Ci)*(@d2_xi(T)/dx^2 + 
                      @d2_yi(T)/dy^2 + 
                      @d2_zi(T)/dz^2 ) )
    return
end

function diffusion3D()
    # Physics
    lam      = 1.0           #Thermal conductivity
    c0       = 2.0           #Heat capacity
    lx=ly=lz = 1.0           #Domain length x|y|z

    # Numerics
    nx=ny=nz = 512           #Nb gridpoints x|y|z
    nt       = 100           #Nb time steps
    me,      = init_global_grid(nx, ny, nz)
    dx       = lx/(nx_g()-1) #Space step in x
    dy       = ly/(ny_g()-1) #Space step in y
    dz       = lz/(nz_g()-1) #Space step in z

    # Initial conditions
    T  = @ones(nx,ny,nz).*1.7 #Temperature
    T2 = copy(T)              #Temperature (2nd)
    Ci = @ones(nx,ny,nz)./c0  #1/Heat capacity

    # Time loop
    dt = min(dx^2,dy^2,dz^2)/lam/maximum(Ci)/6.1
    for it = 1:nt
        @hide_communication (16, 2, 2) begin
            @parallel step!(T2,T,Ci,lam,dt,dx,dy,dz)
            update_halo!(T2)
        end
        T, T2 = T2, T
    end

    finalize_global_grid()
end

diffusion3D()

==> figure/julia_c_scale_daint.jl <==
# Activate the current environment and load all packages
using Pkg
Pkg.activate(@__DIR__)

ax_log = false # choose between log or linear x-axis scale

using Plots, Plots.Measures

# Weak scaling parallel efficiency data on Piz Daint

# CUDA C
nprocs_C   = [1,2,4,8,16,32,64,128,256,512,1024,2048,4096,5120]
Teff_C     = [0.9500,0.9439,0.9433,0.9424,0.9356,0.9351,0.9346,0.9344,0.9342,0.9307,0.9320,0.9316,0.9313,0.9307]
Teff_lo_C  = [0.9499,0.9438,0.9432,0.9423,0.9354,0.9350,0.9345,0.9343,0.9342,0.9307,0.9261,0.9274,0.9277,0.9299]
Teff_hi_C  = [0.9501,0.9440,0.9433,0.9425,0.9357,0.9352,0.9347,0.9345,0.9344,0.9308,0.9322,0.9319,0.9316,0.9313]
σs_C       = Teff_hi_C .- Teff_lo_C

# Julia
nprocs_jl  = [1,2,4,8,16,32,64,128,256,512,1024]
Teff_jl    = [0.9870,0.9718,0.9714,0.9711,0.9564,0.9559,0.9559,0.9549,0.9537,0.9528,0.9521]
Teff_lo_jl = [0.9868,0.9718,0.9714,0.9710,0.9563,0.9559,0.9559,0.9547,0.9532,0.9525,0.9519]
Teff_hi_jl = [0.9870,0.9718,0.9715,0.9711,0.9564,0.9560,0.9560,0.9549,0.9538,0.9531,0.9523]
σs_jl      = Teff_hi_jl .- Teff_lo_jl

default(fontfamily="Computer Modern", linewidth=3,  markershape=:circle, markersize=4,
        framestyle=:box, fillalpha=0.4,margin=5mm)
scalefontsizes(); scalefontsizes(1.3)

# xtick_lin = (1,512,1024,2048,4096,5120)
xtick_lin = (1,64,128,256,512,1024)
plot(xlabel="Number of GPUs", ylabel="Parallel efficiency",
     xticks=(xtick_lin, string.(xtick_lin)))

plot!(nprocs_C[1:end-3], Teff_C[1:end-3], ribbon=σs_C, label="CUDA C")
plot!(nprocs_jl, Teff_jl, ribbon=σs_jl, label="Julia",foreground_color_legend = nothing,
     dpi=150,size=(600, 380))

png("julia_c_gpu_par_eff_lin.png")


==> figure/julia_scale.jl <==
# Activate the current environment and load all packages
using Pkg
Pkg.activate(@__DIR__)

using DelimitedFiles, Statistics

nexp = 20

data_r = readdlm("out_diff3D_pareff_noMPI_1.txt")
Teff_ref = mean(data_r[:,end])

data   = readdlm("out_diff3D_pareff.txt")
# data   = readdlm("out_diff3D_pareff_nordma.txt")
nprocs = convert(Vector{Int64},data[1:nexp:end,1])
Teff   = zeros(Float64,length(nprocs),3)
for i ∈ 1:length(nprocs)
     local range = nexp*(i-1)+1 : nexp*i
     Teff[i,1] =  median(data[range,end]./Teff_ref)
     # 95% of confidence interval
     tmp       = sort(data[range,end]./Teff_ref; rev=true)
     Teff[i,2] = tmp[5]  # 5th rank  <=   (n-1.96*n^(1/2))/2 =  5.617306764100412
     Teff[i,3] = tmp[16] # 16th rank <= 1+(n+1.96*n^(1/2))/2 = 15.382693235899588
     # previous naive approach
     # Teff[i,2] = minimum(data[range,end]./Teff_ref)
     # Teff[i,3] = maximum(data[range,end]./Teff_ref)
end
σs = Teff[:,3] .- Teff[:,2]

# Weak scaling parallel efficiency data on Piz Daint
using Plots, Plots.Measures

ax_log = false # choose between log or linear x-axis scale

default(fontfamily="Computer Modern", linewidth=3,  markershape=:circle, markersize=4,
        framestyle=:box, fillalpha=0.4,margin=5mm)
scalefontsizes(); scalefontsizes(1.3)

# xtick_lin = (1,512,1024,2048,4096,5120)
xtick_lin = (1,64,216,512,1000,2197)
plot(xlabel="Number of GPUs", ylabel="Parallel efficiency",
     xticks=(xtick_lin, string.(xtick_lin)), legend=false)
plot!(nprocs[[1,4,6,7,8,9]], Teff[[1,4,6,7,8,9],1], ribbon=σs,dpi=150,size=(600, 380))

png("julia_gpu_par_eff.png")
# png("julia_gpu_par_eff_nordma.png")

